Balanced Social Learning

When is social learning efficient if agents have heterogeneous preferences over a set of actions? When myopic agents generate information only about the action they choose, efficiency requires balance such that all high-value actions are discovered. We characterize the value of policies that control the flow of past information to future agents. Under full transparency of past information, the probability of efficient outcomes is approximately one if and only if the prior and preferences are balanced and the log-likelihood ratio distribution satisfies a set of intuitive moment conditions. Noisy bad news is a canonical example. By contrast, approximate efficiency is obtainable on the set of arbitrary adaptive information policies if and only if the prior alone is balanced. Moreover, it suffices to use adaptive evidence policies which permanently and fully disclose subsets of past information. When the prior is imbalanced and approximate efficiency is unattainable, we characterize the value of adaptive information and show that it is uniformly approximated by the value of adaptive evidence as the impact of each individual signal on beliefs vanishes.

==> figures/concentration.py <==
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch

rng = np.random.default_rng(5)

# ---- primitives (symmetric equal prior => X* is the diagonal; flat full-support F) ----
lam  = 0.6
eta  = lam/4
beta1 = 1 - lam + eta
def L(m):  return np.log(m/(1-m))
def Linv(x): return 1/(1+np.exp(-x))
LB1 = L(beta1)

mu0 = np.array([0.22, 0.22])
X0  = L(mu0)
p   = 0.045
a_p = np.log(1/(1-p))

def F(z):                      # CDF of lambda_2 - lambda_1: flat (uniform) on [-lam,lam]
    return float(np.clip((z+lam)/(2*lam), 0.0, 1.0))
def Gamma(X):
    mu = Linv(X); return F(mu[0]-mu[1])

Xstop = L(0.95)

# deterministic path X*
Xs = X0.astype(float).copy(); star=[Xs.copy()]
for _ in range(400000):
    g = Gamma(Xs); Xs = Xs + 0.004*np.array([g,1-g]); star.append(Xs.copy())
    if Xs.min() >= Xstop: break
star = np.array(star)

# stochastic sample paths
paths=[]
for _ in range(70):
    X=X0.astype(float).copy(); pp=[X.copy()]
    for _ in range(80000):
        g=Gamma(X)
        X = X + (np.array([a_p,0.]) if rng.random()<g else np.array([0.,a_p]))
        pp.append(X.copy())
        if X.min()>=Xstop: break
    paths.append(np.array(pp))

# ---- figure ----
fig, ax = plt.subplots(figsize=(6.2,5.9))
xmin,xmax = -1.55, Xstop+0.45
ymin,ymax = -1.55, Xstop+0.45

# herding region  |mu1 - mu2| >= lam
gx = np.linspace(xmin,xmax,500); gy=np.linspace(ymin,ymax,500)
GX,GY = np.meshgrid(gx,gy); GAP = np.abs(Linv(GX)-Linv(GY))
ax.contourf(GX,GY,GAP,levels=[lam,1.0],colors=["#d62728"],alpha=0.09,zorder=0)
ax.contour(GX,GY,GAP,levels=[lam],colors=["#d62728"],linewidths=0.8,alpha=0.45,linestyles="--",zorder=1)

# robust region: both log-odds >= LB1
ax.add_patch(plt.Rectangle((LB1,LB1),xmax-LB1,ymax-LB1,facecolor="#2ca02c",alpha=0.12,edgecolor="none",zorder=0))
ax.plot([LB1,LB1],[LB1,ymax],color="#2ca02c",lw=1.0,ls=(0,(4,3)),alpha=0.75,zorder=1)
ax.plot([LB1,xmax],[LB1,LB1],color="#2ca02c",lw=1.0,ls=(0,(4,3)),alpha=0.75,zorder=1)

for pp in paths:
    ax.plot(pp[:,0],pp[:,1],color="#173fc4",lw=0.85,alpha=0.33,zorder=2)
ax.plot(star[:,0],star[:,1],color="#d62728",lw=2.9,zorder=4,solid_capstyle="round")
ax.plot(X0[0],X0[1],"o",color="black",ms=7,zorder=6)

# annotations
si=int(0.70*len(star))
ax.annotate(r"$\mathbf{X}^*$",xy=(star[si,0],star[si,1]),xytext=(18,-20),textcoords="offset points",
            color="#d62728",fontsize=19,zorder=7)
pj=paths[2]; qi=int(0.45*len(pj))
ax.annotate("sample paths of\n"+r"the log-odds $\mathbf{X}_t$",xy=(pj[qi,0],pj[qi,1]),
            xytext=(20,-74),textcoords="offset points",color="#1f4fd8",fontsize=12.5,
            arrowprops=dict(arrowstyle="-",color="#1f4fd8",lw=0.8,alpha=0.9),zorder=7)
ax.text(LB1+0.10,ymax-0.10,"robust region\n"+r"(both beliefs $\geq\beta_1$)",color="#1d7a1d",fontsize=11.5,va="top",zorder=7)
ax.text(xmax-0.10,ymin+0.40,"herding\n"+r"$|\mu_1-\mu_2|\geq\bar\lambda$",color="#a31515",fontsize=10.5,ha="right",va="bottom",zorder=7)
ax.text(xmin+0.40,ymax-0.08,"herding",color="#a31515",fontsize=10.5,ha="left",va="top",zorder=7)
ax.annotate(r"$\mathsf{L}\mu_0$",xy=(X0[0],X0[1]),xytext=(10,-15),textcoords="offset points",fontsize=13,zorder=7)

ax.set_xlim(xmin,xmax); ax.set_ylim(ymin,ymax)
for s in ["top","right","left","bottom"]: ax.spines[s].set_visible(False)
ax.set_xticks([]); ax.set_yticks([])
ax.add_patch(FancyArrowPatch((xmin,ymin),(xmax,ymin),arrowstyle="-|>",mutation_scale=18,color="k",lw=1.4,clip_on=False,zorder=10))
ax.add_patch(FancyArrowPatch((xmin,ymin),(xmin,ymax),arrowstyle="-|>",mutation_scale=18,color="k",lw=1.4,clip_on=False,zorder=10))
ax.text(xmax,ymin-0.14,r"$\mathbf{X}_{1}$",ha="right",va="top",fontsize=15)
ax.text(xmin-0.10,ymax,r"$\mathbf{X}_{2}$",ha="right",va="top",fontsize=15)
ax.text(xmax,ymin-0.36,"log-odds, action 1",ha="right",va="top",fontsize=10.5,color="#444")
ax.text(xmin-0.04,ymax-0.36,"log-odds,\naction 2",ha="right",va="top",fontsize=10.5,color="#444")
ax.set_aspect("equal"); plt.tight_layout()
out="/Users/andrewkoh/Dropbox/Balanced Social Learning/figures/concentration.png"
plt.savefig(out,dpi=200,bbox_inches="tight")
esc=sum(Linv(pp[-1]).min()<beta1 for pp in paths)
print("saved | a_p=%.4f | escaped %d/70 | X* final %s"%(a_p,esc,np.round(Linv(star[-1]),3)))

